Entropy-Stable and Physical-Constraint-Preserving DGSEM for Symmetry-Reduced General-Relativistic Hydrodynamics on Stationary Spacetimes

We develop an entropy-stable and physical-constraint-preserving discontinuous Galerkin spectral element method for symmetry-reduced general-relativistic hydrodynamics on prescribed stationary spacetimes. Using a local orthonormal transformation, the fluid variables are expressed in a form for which the relativistic hydrodynamic algebra and the admissible set are independent of the spatial metric, while the spacetime geometry enters through stationary coefficients. This separation allows entropy-conservative special-relativistic fluxes to be combined with a compatible discretization of the geometric source terms. On affine tensor-product meshes, the resulting DGSEM is conservative and satisfies a semidiscrete entropy inequality, while the transformed variables provide a convex framework for physical-constraint preservation. For practical stabilization, we use a geometry-only causal speed that is sufficient for both classical local Lax--Friedrichs entropy dissipation and the physical-constraint-preserving Lax--Friedrichs splitting. The fully discrete method combines this stabilization with SSP Runge--Kutta time stepping, oscillation elimination, and conservative local-orthonormal-state scaling. Numerical experiments cover smooth and strongly shocked special-relativistic flows, an axisymmetric jet, stationary Michel accretion, Schwarzschild Bondi--Hoyle flow, and four Kerr accretion cases. The results demonstrate the designed high-order accuracy in smooth regimes and robust performance for demanding relativistic flows on curved stationary backgrounds.

==> figures/axisymmetric_jet/compose_schlieren_figure.py <==
#!/usr/bin/env python3
"""Compose A1 schlieren or C2 log-density/schlieren publication assets."""

from __future__ import annotations

import argparse
from dataclasses import dataclass
from pathlib import Path
from string import ascii_lowercase

import matplotlib.image as mpimg
import matplotlib.pyplot as plt
from matplotlib.cm import ScalarMappable
from matplotlib.colors import LinearSegmentedColormap, Normalize
from matplotlib import rcParams


PDF_DPI = 400


@dataclass(frozen=True)
class Preset:
    times: tuple[int, ...]
    radial_extent: float
    axial_extent: float
    prefix: str
    basename: str
    figure_size: tuple[float, float]
    x_ticks: tuple[float, ...]
    y_ticks: tuple[float, ...]
    show_times: bool
    density_prefix: str | None
    density_range: tuple[float, float] | None


PRESETS = {
    "a1": Preset(
        times=(10, 20, 30, 40, 50, 60),
        radial_extent=7.0,
        axial_extent=50.0,
        prefix="ex511_p2_schlieren",
        basename="ex511_p2_schlieren_t010_t020_t030_t040_t050_t060_1x6",
        figure_size=(7.35, 4.35),
        x_ticks=(-5.0, 0.0, 5.0),
        y_ticks=tuple(float(value) for value in range(0, 51, 10)),
        show_times=True,
        density_prefix=None,
        density_range=None,
    ),
    "c2": Preset(
        times=(60, 80, 100),
        radial_extent=15.0,
        axial_extent=45.0,
        prefix="ex512_p2_schlieren",
        basename="ex512_p2_logrho_schlieren_t060_t080_t100_2x3",
        figure_size=(7.35, 7.55),
        x_ticks=(-10.0, 0.0, 10.0),
        y_ticks=tuple(float(value) for value in range(0, 46, 5)),
        show_times=False,
        density_prefix="ex512_p2_log_rho",
        density_range=(-7.7, 1.9),
    ),
}


VIRIDIS = (
    (0.267004, 0.004874, 0.329415),
    (0.278826, 0.175490, 0.483397),
    (0.229739, 0.322361, 0.545706),
    (0.172719, 0.448791, 0.557885),
    (0.127568, 0.566949, 0.550556),
    (0.157851, 0.683765, 0.501686),
    (0.369214, 0.788888, 0.382914),
    (0.678489, 0.863742, 0.189503),
    (0.993248, 0.906157, 0.143936),
)


def configure_axis(
    axis: object,
    path: Path,
    preset: Preset,
    show_x_labels: bool,
    show_y_labels: bool,
) -> None:
    image = mpimg.imread(path)
    axis.imshow(
        image,
        extent=(
            -preset.radial_extent,
            preset.radial_extent,
            0.0,
            preset.axial_extent,
        ),
        origin="upper",
        interpolation="none",
        rasterized=True,
    )
    axis.set_xlim(-preset.radial_extent, preset.radial_extent)
    axis.set_ylim(0.0, preset.axial_extent)
    axis.set_aspect("equal", adjustable="box")
    axis.set_xticks(preset.x_ticks)
    axis.set_yticks(preset.y_ticks)
    axis.tick_params(
        direction="out",
        pad=2.0,
        labelsize=8.0,
        labelbottom=show_x_labels,
        labelleft=show_y_labels,
    )
    if show_x_labels:
        axis.set_xlabel(r"$r/M$", fontsize=9.0, labelpad=2.0)
    if show_y_labels:
        axis.set_ylabel(r"$z/M$", fontsize=9.0, labelpad=2.0)


def compose_c2(
    preset: Preset,
    schlieren_paths: list[Path],
    density_paths: list[Path],
) -> plt.Figure:
    figure, axes = plt.subplots(
        2, len(preset.times), figsize=preset.figure_size, facecolor="white"
    )
    for column, time in enumerate(preset.times):
        for row, path in enumerate(
            (density_paths[column], schlieren_paths[column])
        ):
            axis = axes[row, column]
            configure_axis(
                axis,
                path,
                preset,
                show_x_labels=(row == 1),
                show_y_labels=(column == 0),
            )
            panel = f"({ascii_lowercase[row * len(preset.times) + column]})"
            axis.text(
                0.035,
                0.975,
                panel,
                transform=axis.transAxes,
                ha="left",
                va="top",
                fontsize=10.0,
                bbox={
                    "boxstyle": "round,pad=0.18",
                    "facecolor": "white",
                    "edgecolor": "0.25",
                    "linewidth": 0.55,
                },
            )
        axes[0, column].set_title(
            rf"$t={time}$", fontsize=10.5, pad=5.0
        )

    figure.subplots_adjust(
        left=0.105,
        right=0.995,
        bottom=0.055,
        top=0.88,
        wspace=0.08,
        hspace=0.09,
    )
    figure.text(
        0.018, 0.675, r"$\ln\rho$", rotation=90,
        ha="center", va="center", fontsize=10.0
    )
    figure.text(
        0.018, 0.275, "Schlieren", rotation=90,
        ha="center", va="center", fontsize=9.5
    )

    if preset.density_range is None:
        raise RuntimeError("C2 density range is not configured")
    colormap = LinearSegmentedColormap.from_list("paper_viridis", VIRIDIS)
    normalization = Normalize(*preset.density_range)
    color_axis = figure.add_axes((0.245, 0.947, 0.70, 0.018))
    colorbar = figure.colorbar(
        ScalarMappable(norm=normalization, cmap=colormap),
        cax=color_axis,
        orientation="horizontal",
        extend="neither",
    )
    colorbar.set_ticks((-7.7, -6.0, -4.0, -2.0, 0.0, 1.0, 1.9))
    colorbar.ax.tick_params(labelsize=8.5, width=0.65, length=3.0, pad=2.0)
    colorbar.outline.set_linewidth(0.65)
    figure.text(
        0.13, 0.956, r"$\ln\rho$", ha="left", va="center",
        fontsize=10.0
    )
    return figure


def parse_arguments() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Compose raw ParaView panels into PDF, PNG, and TIFF assets."
    )
    parser.add_argument("--case", choices=("a1", "c2"), default="c2")
    parser.add_argument(
        "--profile", choices=("coarse", "paper"), default="coarse"
    )
    parser.add_argument("--panel-dir", type=Path)
    parser.add_argument("--output-dir", type=Path)
    return parser.parse_args()


def main() -> None:
    args = parse_arguments()
    preset = PRESETS[args.case]
    repository = Path(__file__).resolve().parents[4]
    figure_dir = Path(__file__).resolve().parent
    if args.profile == "coarse":
        default_output = (
            repository / "ParaView" / "paper_figures" / "placeholders"
            / "axisymmetric_jet"
        )
    else:
        default_output = figure_dir
    panel_dir = (args.panel_dir or default_output / "panels").resolve()
    output_dir = (args.output_dir or default_output).resolve()
    schlieren_paths = [
        panel_dir / f"{preset.prefix}_t{time:03d}.png"
        for time in preset.times
    ]
    density_paths = []
    if preset.density_prefix is not None:
        density_paths = [
            panel_dir / f"{preset.density_prefix}_t{time:03d}.png"
            for time in preset.times
        ]
    missing = [
        path for path in (*schlieren_paths, *density_paths)
        if not path.is_file()
    ]
    if missing:
        raise FileNotFoundError(
            "Missing raw panels; run render_schlieren_panels.py with pvpython first: "
            + ", ".join(str(path) for path in missing)
        )
    output_dir.mkdir(parents=True, exist_ok=True)

    rcParams.update(
        {
            "font.family": "serif",
            "font.serif": ["STIXGeneral", "STIX Two Text", "Times New Roman", "DejaVu Serif"],
            "mathtext.fontset": "stix",
            "font.size": 8.0,
            "axes.linewidth": 0.65,
            "xtick.major.width": 0.65,
            "ytick.major.width": 0.65,
            "xtick.major.size": 3.0,
            "ytick.major.size": 3.0,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
        }
    )

    if args.case == "c2":
        figure = compose_c2(preset, schlieren_paths, density_paths)
    else:
        figure, axes = plt.subplots(
            1, len(preset.times),
            figsize=preset.figure_size,
            facecolor="white",
        )
        for index, (axis, path, time) in enumerate(
            zip(axes, schlieren_paths, preset.times)
        ):
            configure_axis(
                axis, path, preset,
                show_x_labels=True,
                show_y_labels=True,
            )
            panel = f"({ascii_lowercase[index]})"
            label = f"{panel}  $t={time}$" if preset.show_times else panel
            axis.text(
                0.5,
                -0.105,
                label,
                transform=axis.transAxes,
                ha="center",
                va="top",
                fontsize=8.5,
                bbox={
                    "boxstyle": "round,pad=0.18",
                    "facecolor": "white",
                    "edgecolor": "0.25",
                    "linewidth": 0.55,
                },
            )
        figure.subplots_adjust(
            left=0.055,
            right=0.997,
            bottom=0.12,
            top=0.995,
            wspace=0.12,
        )
    basename = output_dir / preset.basename
    figure.savefig(
        f"{basename}.pdf", dpi=PDF_DPI, bbox_inches="tight", pad_inches=0.015
    )
    figure.savefig(
        f"{basename}.png", dpi=600, bbox_inches="tight", pad_inches=0.015
    )
    figure.savefig(
        f"{basename}.tiff",
        dpi=600,
        bbox_inches="tight",
        pad_inches=0.015,
        pil_kwargs={"compression": "tiff_lzw"},
    )
    plt.close(figure)
    print(f"wrote {basename}.pdf")
    print(f"wrote {basename}.png")
    print(f"wrote {basename}.tiff")


if __name__ == "__main__":
    main()


==> figures/axisymmetric_jet/render_schlieren_panels.py <==
#!/usr/bin/env python3
"""Render A1/Ex5.11 and C2/Ex5.12 jet visualization panels with ParaView.

Run this script with ParaView's ``pvpython``.  It reconstructs the active
``Result`` pipeline saved in ``ParaView/axi_A1.pvsm`` and
``ParaView/axi_C2.pvsm``:

    Result = exp(-10 * mag(grad(log_rho)) / 140).

The half-plane solution is reflected across r=0 before rendering.  The C2
pipeline emits both ``ln(rho)`` and schlieren panels; A1 retains its archival
schlieren-only output.  Raw panels contain data only, while axes, legends, and
panel labels are added by ``compose_schlieren_figure.py``.  The C2 coarse and
paper profiles use identical visualization parameters.
"""

from __future__ import annotations

import argparse
from dataclasses import dataclass
from pathlib import Path

from paraview.simple import (  # type: ignore[import-not-found]
    Calculator,
    ColorBy,
    CreateView,
    GetAnimationScene,
    GetColorTransferFunction,
    Gradient,
    PVDReader,
    Reflect,
    Render,
    SaveScreenshot,
    Show,
    Tessellate,
    _DisableFirstRenderCameraReset,
)


@dataclass(frozen=True)
class Preset:
    coarse_data: str
    paper_data: str
    times: tuple[float, ...]
    radial_extent: float
    axial_extent: float
    normalization: float
    prefix: str
    log_rho_range: tuple[float, float] | None


def presets(repository: Path) -> dict[str, Preset]:
    return {
        "a1": Preset(
            coarse_data="grhd_p2_axis_closure_n210b",
            paper_data="grhd_p2_axis_closure_n210b",
            times=(10.0, 20.0, 30.0, 40.0, 50.0, 60.0),
            radial_extent=7.0,
            axial_extent=50.0,
            normalization=140.0,
            prefix="ex511_p2_schlieren",
            log_rho_range=None,
        ),
        "c2": Preset(
            coarse_data="coarse_srhd_ex512_c2_p2_72x216_t100",
            paper_data="srhd_ex512_c2_360x1080_t100_q2_soe0p02_crossline_l2_chiq",
            times=(60.0, 80.0, 100.0),
            radial_extent=15.0,
            axial_extent=45.0,
            normalization=140.0,
            prefix="ex512_p2_schlieren",
            log_rho_range=(-7.7, 1.9),
        ),
    }


VIRIDIS = (
    (0.267004, 0.004874, 0.329415),
    (0.278826, 0.175490, 0.483397),
    (0.229739, 0.322361, 0.545706),
    (0.172719, 0.448791, 0.557885),
    (0.127568, 0.566949, 0.550556),
    (0.157851, 0.683765, 0.501686),
    (0.369214, 0.788888, 0.382914),
    (0.678489, 0.863742, 0.189503),
    (0.993248, 0.906157, 0.143936),
)


def parse_arguments() -> argparse.Namespace:
    repository = Path(__file__).resolve().parents[4]
    parser = argparse.ArgumentParser(
        description="Render raw A1 or C2 P2 schlieren panels."
    )
    parser.add_argument("--case", choices=("a1", "c2"), default="c2")
    parser.add_argument(
        "--profile", choices=("coarse", "paper"), default="coarse"
    )
    parser.add_argument(
        "--data-root", type=Path, default=repository / "ParaView"
    )
    parser.add_argument("--data", type=Path)
    parser.add_argument(
        "--output-dir",
        type=Path,
    )
    parser.add_argument("--width", type=int)
    parser.add_argument("--height", type=int, default=2400)
    return parser.parse_args()


def main() -> None:
    args = parse_arguments()
    repository = Path(__file__).resolve().parents[4]
    preset = presets(repository)[args.case]
    dataset_name = (
        preset.coarse_data if args.profile == "coarse" else preset.paper_data
    )
    dataset_dir = args.data_root.resolve() / dataset_name
    profile_data = dataset_dir / f"{dataset_name}.pvd"
    if not profile_data.is_file() and dataset_dir.is_dir():
        collections = sorted(dataset_dir.glob("*.pvd"))
        if len(collections) == 1:
            profile_data = collections[0]
    data_path = (args.data or profile_data).resolve()
    if not data_path.is_file():
        raise FileNotFoundError(f"PVD input not found: {data_path}")
    width = args.width or round(
        args.height * 2.0 * preset.radial_extent / preset.axial_extent
    )
    if width <= 0 or args.height <= 0:
        raise ValueError("Screenshot dimensions must be positive")
    expected_aspect = (
        2.0 * preset.radial_extent / preset.axial_extent
    )
    if abs(width / args.height - expected_aspect) > 5.0e-4:
        raise ValueError(
            "Screenshot aspect must match the reflected physical domain"
        )

    output_dir = args.output_dir
    if output_dir is None:
        if args.profile == "coarse":
            output_dir = (
                repository / "ParaView" / "paper_figures" / "placeholders"
                / "axisymmetric_jet" / "panels"
            )
        else:
            output_dir = Path(__file__).resolve().parent / "panels"
    output_dir = output_dir.resolve()
    output_dir.mkdir(parents=True, exist_ok=True)
    _DisableFirstRenderCameraReset()

    reader = PVDReader(FileName=str(data_path))
    reader.PointArrays = ["log_rho"]
    available_times = tuple(float(value) for value in reader.TimestepValues)
    missing_times = [
        time for time in preset.times if time not in available_times
    ]
    if missing_times:
        raise RuntimeError(
            f"Required output times {missing_times} are absent from {data_path}; "
            f"available times are {available_times}"
        )

    observed_lower = float("inf")
    observed_upper = float("-inf")
    for time in preset.times:
        reader.UpdatePipeline(time)
        array = reader.GetPointDataInformation().GetArray("log_rho")
        if array is None:
            raise RuntimeError("Point array 'log_rho' is absent")
        lower, upper = array.GetRange(0)
        observed_lower = min(observed_lower, lower)
        observed_upper = max(observed_upper, upper)
    tessellated = Tessellate(Input=reader)
    tessellated.ChordError = 1.0e-3
    tessellated.FieldError = [1.0e-3]
    tessellated.MaximumNumberofSubdivisions = 3
    tessellated.OutputDimension = 2
    # Preserve the two traces of the discontinuous DG solution.
    tessellated.MergePoints = 0

    gradient = Gradient(Input=tessellated)
    gradient.ScalarArray = ["POINTS", "log_rho"]
    gradient.ResultArrayName = "Gradient"
    gradient.BoundaryMethod = "Non-Smoothed"
    gradient.Dimensionality = "Three"

    magnitude = Calculator(Input=gradient)
    magnitude.ResultArrayName = "ss"
    magnitude.Function = "mag(Gradient)"

    schlieren = Calculator(Input=magnitude)
    schlieren.ResultArrayName = "Result"
    schlieren.Function = f"exp(-10*ss/{preset.normalization:g})"

    schlieren_reflected = Reflect(Input=schlieren)
    schlieren_reflected.Plane = "X Min"
    schlieren_reflected.CopyInput = 1
    schlieren_reflected.FlipAllInputArrays = 1

    density_reflected = None
    if preset.log_rho_range is not None:
        density_reflected = Reflect(Input=tessellated)
        density_reflected.Plane = "X Min"
        density_reflected.CopyInput = 1
        density_reflected.FlipAllInputArrays = 1

    view = CreateView("RenderView")
    view.ViewSize = [width, args.height]
    view.InteractionMode = "2D"
    view.OrientationAxesVisibility = 0
    view.Background = [1.0, 1.0, 1.0]
    view.CameraParallelProjection = 1
    view.CameraPosition = [0.0, preset.axial_extent / 2.0, 100.0]
    view.CameraFocalPoint = [0.0, preset.axial_extent / 2.0, 0.0]
    view.CameraViewUp = [0.0, 1.0, 0.0]
    view.CameraParallelScale = preset.axial_extent / 2.0

    schlieren_display = Show(
        schlieren_reflected, view, "UnstructuredGridRepresentation"
    )
    schlieren_display.Representation = "Surface"
    schlieren_display.Ambient = 1.0
    schlieren_display.Diffuse = 0.0
    ColorBy(schlieren_display, ("POINTS", "Result"))
    result_lut = GetColorTransferFunction("Result")
    result_lut.ColorSpace = "RGB"
    result_lut.RGBPoints = [0.0, 0.0, 0.0, 0.0, 1.0, 1.0, 1.0, 1.0]
    result_lut.RescaleTransferFunction(0.0, 1.0)
    schlieren_display.SetScalarBarVisibility(view, False)

    density_display = None
    if density_reflected is not None and preset.log_rho_range is not None:
        density_display = Show(
            density_reflected, view, "UnstructuredGridRepresentation"
        )
        density_display.Representation = "Surface"
        density_display.Ambient = 1.0
        density_display.Diffuse = 0.0
        density_display.InterpolateScalarsBeforeMapping = 1
        ColorBy(density_display, ("POINTS", "log_rho"))
        density_lut = GetColorTransferFunction(
            "log_rho", density_display, separate=True
        )
        density_lut.ColorSpace = "RGB"
        lower, upper = preset.log_rho_range
        rgb_points = []
        for index, color in enumerate(VIRIDIS):
            scalar = lower + index * (upper - lower) / (len(VIRIDIS) - 1)
            rgb_points.extend([scalar, *color])
        density_lut.RGBPoints = rgb_points
        density_lut.NanColor = [1.0, 1.0, 1.0]
        density_lut.RescaleTransferFunction(lower, upper)
        density_display.LookupTable = density_lut
        density_display.SetScalarBarVisibility(view, False)
        density_display.Visibility = 0

    scene = GetAnimationScene()
    scene.UpdateAnimationUsingDataTimeSteps()
    for time in preset.times:
        scene.AnimationTime = time
        view.ViewTime = time
        if density_reflected is not None and density_display is not None:
            schlieren_display.Visibility = 0
            density_display.Visibility = 1
            density_reflected.UpdatePipeline(time)
            Render(view)
            density_prefix = preset.prefix.replace("_schlieren", "_log_rho")
            density_output = output_dir / f"{density_prefix}_t{int(time):03d}.png"
            SaveScreenshot(
                str(density_output),
                view,
                ImageResolution=[width, args.height],
                TransparentBackground=0,
                CompressionLevel="5",
            )
            print(f"wrote {density_output}")

        if density_display is not None:
            density_display.Visibility = 0
        schlieren_display.Visibility = 1
        schlieren_reflected.UpdatePipeline(time)
        Render(view)
        output = output_dir / f"{preset.prefix}_t{int(time):03d}.png"
        SaveScreenshot(
            str(output),
            view,
            ImageResolution=[width, args.height],
            TransparentBackground=0,
            CompressionLevel="5",
        )
        print(f"wrote {output}")

    if preset.log_rho_range is not None:
        lower, upper = preset.log_rho_range
        metadata = output_dir / f"{preset.prefix}_log_rho_range.txt"
        with metadata.open("w") as stream:
            stream.write(f"profile={args.profile}\n")
            stream.write(f"input={data_path}\n")
            stream.write(f"fixed_min={lower:.17g}\n")
            stream.write(f"fixed_max={upper:.17g}\n")
            stream.write(f"observed_min={observed_lower:.17g}\n")
            stream.write(f"observed_max={observed_upper:.17g}\n")
            stream.write("palette=Viridis (matplotlib)\n")
        print(
            f"log_rho observed=[{observed_lower:.8g},{observed_upper:.8g}] "
            f"fixed=[{lower:.8g},{upper:.8g}]"
        )


if __name__ == "__main__":
    main()

